Understanding Graph Neural Networks with Generalized Geometric Scattering Transforms

The scattering transform is a multilayered wavelet-based deep learning architecture that acts as a model of convolutional neural networks. Recently, several works have introduced generalizations of the scattering transform for non-Euclidean settings such as graphs. Our work builds upon these constructions by introducing windowed and non-windowed geometric scattering transforms for graphs based upon a very general class of asymmetric wavelets. We show that these asymmetric graph scattering transforms have many of the same theoretical guarantees as their symmetric counterparts. As a result, the proposed construction unifies and extends known theoretical results for many of the existing graph scattering architectures. In doing so, this work helps bridge the gap between geometric scattering and other graph neural networks by introducing a large family of networks with provable stability and invariance guarantees. These results lay the groundwork for future deep learning architectures for graph-structured data that have learned filters and also provably have desirable theoretical properties.

==> jupyter_notebooks/Wavelet_Stability__8_.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "True\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "Text(0, 0.5, '||$W^2$-$\\\\~{W^2}$||')"
      ]
     },
     "execution_count": 28,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import networkx as nx\n",
    "import numpy as np\n",
    "import random\n",
    "from numpy import linalg as LA\n",
    "import matplotlib.pyplot as plt\n",
    "import math\n",
    "\n",
    "def g(t):\n",
    "    return 1 - t/2\n",
    "\n",
    "def p(t,j,J,n):\n",
    "    if j==0:\n",
    "        return np.identity(n)-t\n",
    "    if 0<j<=J:\n",
    "        return LA.matrix_power(t,2**(j-1)) - LA.matrix_power(t,(2**j))\n",
    "\n",
    "def calculate_T(AA,n):\n",
    "    D_ = np.diag(np.power(AA.sum(0),-1/2))\n",
    "    T = (np.identity(n) + np.matmul(np.matmul(D_,AA),D_))/2\n",
    "    return T\n",
    "\n",
    "def calculate_W1(AA,J,n):\n",
    "    D_ = np.diag(np.power(AA.sum(0),-1/2))\n",
    "    N = np.identity(n) - np.matmul(np.matmul(D_,AA),D_)\n",
    "    #do eigendecomposition of N and get V\n",
    "    w,v = LA.eig(N)\n",
    "    W1 = []\n",
    "    temp = np.sqrt(np.diag(g(w))**(2**J))\n",
    "    phi = np.matmul(np.matmul(v,temp),v.T)\n",
    "    for j in range(J+1):\n",
    "        temp = np.sqrt(p(np.diag(g(w)),j,J,n))\n",
    "        W1.append(np.matmul(np.matmul(v,temp),v.T))\n",
    "    return W1,phi\n",
    "\n",
    "def calculate_W2(TT,J,n):\n",
    "    #in the case M = I\n",
    "    K = TT\n",
    "    W2 = []\n",
    "    #J = 2\n",
    "    phi = LA.matrix_power(K,2**J)\n",
    "    for j in range(J+1):\n",
    "        if j==0:\n",
    "            W2.append(np.identity(n)-K)\n",
    "        if 0<j<=J:\n",
    "            W2.append(LA.matrix_power(K,2**(j-1))-LA.matrix_power(K,2**(j)))\n",
    "    return W2,phi\n",
    "\n",
    "n = 100\n",
    "prob = 0.1\n",
    "\n",
    "###############################################\n",
    "#### Choose one graph type here. Comment others out.\n",
    "#####################################################\n",
    "G = nx.erdos_renyi_graph(n,prob)\n",
    "while nx.is_connected(G) == False:\n",
    "    G = nx.erdos_renyi_graph(n,prob)\n",
    "print (nx.is_connected(G))\n",
    "    \n",
    "k=20 #Parameter only used in Watts Strogatz\n",
    "G=nx.generators.random_graphs.watts_strogatz_graph(n, k, prob)\n",
    "\n",
    "#G=nx.generators.classic.barbell_graph(34,34)\n",
    "\n",
    "m=10 #parameter for barabasi - preferential attachement\n",
    "#G=nx.generators.random_graphs.barabasi_albert_graph(n,m)\n",
    "\n",
    "#G=nx.generators.expanders.margulis_gabber_galil_graph(int(math.sqrt(n))) #need n a perfect square\n",
    "\n",
    "#G=nx.generators.classic.path_graph(n)\n",
    "\n",
    "####### End of random graph choices \n",
    "\n",
    "\n",
    "\n",
    "noise = np.random.normal(loc=0.0, scale=0.1,size=(n,n))\n",
    "A = nx.adjacency_matrix(G).toarray()\n",
    "T = calculate_T(A,n)\n",
    "#J_pool = [0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19]\n",
    "Num_scales=20\n",
    "J_pool = np.arange(Num_scales)\n",
    "\n",
    "diff_W1 = []\n",
    "diff_W2 = []\n",
    "diff_A1=[]\n",
    "diff_A2= []\n",
    "\n",
    "for j in J_pool:\n",
    "    W1,phi1 = calculate_W1(A,j,n)\n",
    "    W2,phi2 = calculate_W2(T,j,n)\n",
    "    W1_combine = np.concatenate(W1,0)\n",
    "    #W1_combine = np.concatenate((phi1,W1_combine),0)   #### COMMENT OUT THIS LINE TO REMOVE LOW-PASS\n",
    "    W2_combine = np.concatenate(W2,0)\n",
    "    #W2_combine = np.concatenate((phi2,W2_combine),0)    #### COMMENT OUT THIS LINE TO REMOVE LOW-PASS\n",
    "    A_noise = A + np.multiply(A,noise)\n",
    "    A_noise = (A_noise+A_noise.T)/2\n",
    "    T_noise = calculate_T(A_noise,n)\n",
    "    W1_noise,phi1_noise = calculate_W1(A_noise,j,n)\n",
    "    W2_noise,phi2_noise = calculate_W2(T_noise,j,n)\n",
    "    W1_noise_combine = np.concatenate(W1_noise,0)\n",
    "    #W1_noise_combine = np.concatenate((phi1_noise,W1_noise_combine),0)     #### COMMENT OUT THIS LINE TO REMOVE LOW-PASS\n",
    "    W2_noise_combine = np.concatenate(W2_noise,0)\n",
    "    #W2_noise_combine = np.concatenate((phi2_noise,W2_noise_combine),0)    #### COMMENT OUT THIS LINE TO REMOVE LOW-PASS\n",
    "    diff_W1.append(LA.norm(W1_combine-W1_noise_combine,ord=2))\n",
    "    diff_W2.append(LA.norm(W2_combine-W2_noise_combine,ord=2))\n",
    "    diff_A2.append(LA.norm(phi2-phi2_noise,ord=2))\n",
    "    diff_A1.append(LA.norm(phi1-phi1_noise,ord=2))\n",
    "\n",
    "plt.plot(J_pool,diff_W1,marker='o')\n",
    "plt.xlabel('J')\n",
    "plt.ylabel('||$W^2$-$\\~{W^2}$||')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [],
   "source": [
    "W1,phi1 = calculate_W1(A_noise,3,n)\n",
    "W2,phi2 = calculate_W2(T_noise,3,n)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.9388325553359628e-12"
      ]
     },
     "execution_count": 30,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "LA.norm(LA.matrix_power(W1,2)-W2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

